Double-real radiation in hadronic top quark pair production as a proof of a certain concept

Using the recently introduced STRIPPER approach to double-real radiation, we evaluate the total cross sections for the main partonic channels of the next-to-next-to leading order contributions to top quark pair production in hadronic collisions: gg -> ttgg, gg -> ttqq, qq -> ttgg, qq -> ttq'q', q' != q. The results are given as Laurent expansions in epsilon, the parameter of dimensional regularization, at a number of m/ECM values spreading the entire variation range, with m the mass of the top quark and ECM the center-of-mass energy. We describe the details of our implementation and demonstrate its main properties: pointwise convergence and efficiency. We also prove the cancellation of leading divergences after inclusion of the double-virtual and real-virtual contributions. On a more technical note, we extended the double-soft current formulae to the case of massive partons.

==> VolumeFunction.m <==
Phi[x_] := -((-1 - 23*x + (-34 + 4*Pi^2)*x^2 + (34 + 4*Pi^2)*x^3 + 23*x^4 + 
        x^5)/(1 + x)^5) + (12*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, x])/
      (1 + x)^6 - (48*x^2*H[-1, 0, x])/(1 + x)^4 + 
     (24*x^2*H[0, 0, x])/(1 + x)^4 + 
     ep*(((2 + 46*x + 4*(17 + 8*Pi^2)*x^2 + 4*(-17 + 8*Pi^2)*x^3 - 46*x^4 - 
          2*x^5)*H[-1, x])/(1 + x)^5 - 
       (4*x*(13 + (86 + 4*Pi^2)*x + 2*(89 + 4*Pi^2)*x^2 + 4*(50 + Pi^2)*x^3 + 
          61*x^4 + 2*x^5)*H[0, x])/(1 + x)^6 - 
       (10*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, x])/(1 + x)^5 + 
       (8*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*H[-1, 0, x])/
        (1 + x)^6 + (24*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, x])/
        (1 + x)^6 - (4*x*(3 + 56*x + 3*x^2)*H[0, 0, x])/(1 + x)^4 + 
       (120*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, x])/(1 + x)^6 - 
       (672*x^2*H[-1, -1, 0, x])/(1 + x)^4 - (96*x^2*H[-1, 0, -1, x])/
        (1 + x)^4 + (144*x^2*H[-1, 0, 0, x])/(1 + x)^4 - 
       (480*x^2*H[-1, 0, 1, x])/(1 + x)^4 + (336*x^2*H[0, -1, 0, x])/
        (1 + x)^4 + (48*x^2*H[0, 0, -1, x])/(1 + x)^4 - 
       (72*x^2*H[0, 0, 0, x])/(1 + x)^4 + (240*x^2*H[0, 0, 1, x])/(1 + x)^4 - 
       (2*x*(Pi^2*(18 + 43*x + 8*x^2 + 43*x^3 + 18*x^4) + 
          180*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6)) + 
     ep^2*((4*(1 + 23*x + 2*(17 + 80*Pi^2)*x^2 + 2*(-17 + 80*Pi^2)*x^3 - 
          23*x^4 - x^5)*H[-1, -1, x])/(1 + x)^5 - 
       (4*(7 + 298*x + (1441 + 28*Pi^2)*x^2 + 4*(537 + 14*Pi^2)*x^3 + 
          (1669 + 28*Pi^2)*x^4 + 394*x^5 + 11*x^6)*H[-1, 0, x])/(1 + x)^6 - 
       (20*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[-1, 1, x])/
        (1 + x)^5 - (8*x*(13 + (86 + 40*Pi^2)*x + 2*(89 + 40*Pi^2)*x^2 + 
          40*(5 + Pi^2)*x^3 + 61*x^4 + 2*x^5)*H[0, -1, x])/(1 + x)^6 + 
       (4*x*(13 + 2*(82 + 7*Pi^2)*x + 2*(99 + 7*Pi^2)*x^2 + 36*x^3 + x^4)*
         H[0, 0, x])/(1 + x)^5 - (40*x*(13 + 86*x + 178*x^2 + 200*x^3 + 
          61*x^4 + 2*x^5)*H[0, 1, x])/(1 + x)^6 - 
       (20*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, -1, x])/
        (1 + x)^5 - (40*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 0, x])/(1 + x)^5 - (100*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + 
          x^5)*H[1, 1, x])/(1 + x)^5 + 
       (16*x*(69 + 674*x + 1114*x^2 + 674*x^3 + 69*x^4)*H[-1, -1, 0, x])/
        (1 + x)^6 + (16*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, -1, x])/(1 + x)^6 - (24*x*(3 + 56*x + 3*x^2)*
         H[-1, 0, 0, x])/(1 + x)^4 + (80*x*(15 + 122*x + 190*x^2 + 122*x^3 + 
          15*x^4)*H[-1, 0, 1, x])/(1 + x)^6 + 
       (48*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, -1, x])/(1 + x)^6 - 
       (8*x*(57 + 614*x + 1042*x^2 + 614*x^3 + 57*x^4)*H[0, -1, 0, x])/
        (1 + x)^6 + (240*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, x])/
        (1 + x)^6 - (8*x*(3 + 56*x + 3*x^2)*H[0, 0, -1, x])/(1 + x)^4 + 
       (12*x*(1 + 52*x + 106*x^2 + 52*x^3 + x^4)*H[0, 0, 0, x])/(1 + x)^6 - 
       (40*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, x])/(1 + x)^4 + 
       (240*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, x])/(1 + x)^6 + 
       (480*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 0, x])/(1 + x)^6 + 
       (1200*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, x])/(1 + x)^6 - 
       (7104*x^2*H[-1, -1, -1, 0, x])/(1 + x)^4 - 
       (1344*x^2*H[-1, -1, 0, -1, x])/(1 + x)^4 + 
       (864*x^2*H[-1, -1, 0, 0, x])/(1 + x)^4 - (6720*x^2*H[-1, -1, 0, 1, x])/
        (1 + x)^4 - (192*x^2*H[-1, 0, -1, -1, x])/(1 + x)^4 + 
       (3168*x^2*H[-1, 0, -1, 0, x])/(1 + x)^4 - (960*x^2*H[-1, 0, -1, 1, x])/
        (1 + x)^4 + (288*x^2*H[-1, 0, 0, -1, x])/(1 + x)^4 - 
       (336*x^2*H[-1, 0, 0, 0, x])/(1 + x)^4 + (1440*x^2*H[-1, 0, 0, 1, x])/
        (1 + x)^4 - (960*x^2*H[-1, 0, 1, -1, x])/(1 + x)^4 - 
       (1920*x^2*H[-1, 0, 1, 0, x])/(1 + x)^4 - (4800*x^2*H[-1, 0, 1, 1, x])/
        (1 + x)^4 + (3552*x^2*H[0, -1, -1, 0, x])/(1 + x)^4 + 
       (672*x^2*H[0, -1, 0, -1, x])/(1 + x)^4 - (432*x^2*H[0, -1, 0, 0, x])/
        (1 + x)^4 + (3360*x^2*H[0, -1, 0, 1, x])/(1 + x)^4 + 
       (96*x^2*H[0, 0, -1, -1, x])/(1 + x)^4 - (1584*x^2*H[0, 0, -1, 0, x])/
        (1 + x)^4 + (480*x^2*H[0, 0, -1, 1, x])/(1 + x)^4 - 
       (144*x^2*H[0, 0, 0, -1, x])/(1 + x)^4 + (168*x^2*H[0, 0, 0, 0, x])/
        (1 + x)^4 - (720*x^2*H[0, 0, 0, 1, x])/(1 + x)^4 + 
       (480*x^2*H[0, 0, 1, -1, x])/(1 + x)^4 + (960*x^2*H[0, 0, 1, 0, x])/
        (1 + x)^4 + (2400*x^2*H[0, 0, 1, 1, x])/(1 + x)^4 + 
       (4*x*H[0, x]*(Pi^2*(9 + 139*x + 254*x^2 + 139*x^3 + 9*x^4) - 
          144*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (16*x*H[-1, x]*(Pi^2*(24 + 167*x + 244*x^2 + 167*x^3 + 24*x^4) - 
          72*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (2*x*(Pi^4*x*(1 + x)^2 - Pi^2*(78 + 425*x + 884*x^2 + 1166*x^3 + 
            390*x^4 + 13*x^5) + 6*(54 + 35*x - 176*x^2 + 35*x^3 + 54*x^4)*
           Zeta[3]))/(3*(1 + x)^6)) + 
     ep^3*((130*Pi^2*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, x])/
        (3*(1 + x)^5) - (520*Pi^2*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, x])/(1 + x)^6 + (8*(1 + 23*x + (34 + 928*Pi^2)*x^2 + 
          (-34 + 928*Pi^2)*x^3 - 23*x^4 - x^5)*H[-1, -1, -1, x])/(1 + x)^5 - 
       (8*(37 + 1486*x + (7339 + 100*Pi^2)*x^2 + 4*(2691 + 50*Pi^2)*x^3 + 
          (7567 + 100*Pi^2)*x^4 + 1582*x^5 + 41*x^6)*H[-1, -1, 0, x])/
        (1 + x)^6 - (40*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, -1, 1, x])/(1 + x)^5 - (8*(7 + 298*x + (1441 + 412*Pi^2)*x^2 + 
          4*(537 + 206*Pi^2)*x^3 + (1669 + 412*Pi^2)*x^4 + 394*x^5 + 11*x^6)*
         H[-1, 0, -1, x])/(1 + x)^6 + (8*(1 + 62*x + (526 + 34*Pi^2)*x^2 + 
          (560 + 34*Pi^2)*x^3 + 85*x^4 + 2*x^5)*H[-1, 0, 0, x])/(1 + x)^5 - 
       (40*(7 + 298*x + (1441 - 52*Pi^2)*x^2 - 4*(-537 + 26*Pi^2)*x^3 + 
          (1669 - 52*Pi^2)*x^4 + 394*x^5 + 11*x^6)*H[-1, 0, 1, x])/
        (1 + x)^6 - (40*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, 1, -1, x])/(1 + x)^5 - (80*(-1 - 23*x - 34*x^2 + 34*x^3 + 
          23*x^4 + x^5)*H[-1, 1, 0, x])/(1 + x)^5 - 
       (200*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[-1, 1, 1, x])/
        (1 + x)^5 - (16*x*(13 + (86 + 232*Pi^2)*x + 2*(89 + 232*Pi^2)*x^2 + 
          8*(25 + 29*Pi^2)*x^3 + 61*x^4 + 2*x^5)*H[0, -1, -1, x])/(1 + x)^6 + 
       (8*x*(247 + (2271 + 50*Pi^2)*x + 10*(467 + 10*Pi^2)*x^2 + 
          (4038 + 50*Pi^2)*x^3 + 991*x^4 + 31*x^5)*H[0, -1, 0, x])/
        (1 + x)^6 - (80*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, -1, 1, x])/(1 + x)^6 + (8*x*(13 + 2*(82 + 103*Pi^2)*x + 
          2*(99 + 103*Pi^2)*x^2 + 36*x^3 + x^4)*H[0, 0, -1, x])/(1 + x)^5 - 
       (4*x*(13 + (359 + 34*Pi^2)*x + (730 + 68*Pi^2)*x^2 + 
          (302 + 34*Pi^2)*x^3 - 11*x^4 - x^5)*H[0, 0, 0, x])/(1 + x)^6 + 
       (40*x*(13 + (164 - 26*Pi^2)*x + (198 - 26*Pi^2)*x^2 + 36*x^3 + x^4)*
         H[0, 0, 1, x])/(1 + x)^5 - (80*x*(13 + 86*x + 178*x^2 + 200*x^3 + 
          61*x^4 + 2*x^5)*H[0, 1, -1, x])/(1 + x)^6 - 
       (160*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*H[0, 1, 0, x])/
        (1 + x)^6 - (400*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, 1, x])/(1 + x)^6 - (40*(-1 - 23*x - 34*x^2 + 34*x^3 + 
          23*x^4 + x^5)*H[1, -1, -1, x])/(1 + x)^5 - 
       (80*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, -1, 0, x])/
        (1 + x)^5 - (200*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, -1, 1, x])/(1 + x)^5 - (80*(-1 - 23*x - 34*x^2 + 34*x^3 + 
          23*x^4 + x^5)*H[1, 0, -1, x])/(1 + x)^5 + 
       (20*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 0, 0, x])/
        (1 + x)^5 - (400*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 0, 1, x])/(1 + x)^5 - (200*(-1 - 23*x - 34*x^2 + 34*x^3 + 
          23*x^4 + x^5)*H[1, 1, -1, x])/(1 + x)^5 - 
       (400*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 1, 0, x])/
        (1 + x)^5 - (1000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 1, 1, x])/(1 + x)^5 + (32*x*(303 + 3254*x + 5518*x^2 + 
          3254*x^3 + 303*x^4)*H[-1, -1, -1, 0, x])/(1 + x)^6 + 
       (32*x*(69 + 674*x + 1114*x^2 + 674*x^3 + 69*x^4)*H[-1, -1, 0, -1, x])/
        (1 + x)^6 - (144*x*(3 + 56*x + 3*x^2)*H[-1, -1, 0, 0, x])/(1 + x)^4 + 
       (160*x*(69 + 674*x + 1114*x^2 + 674*x^3 + 69*x^4)*H[-1, -1, 0, 1, x])/
        (1 + x)^6 + (32*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, -1, -1, x])/(1 + x)^6 - 
       (48*x*(81 + 922*x + 1586*x^2 + 922*x^3 + 81*x^4)*H[-1, 0, -1, 0, x])/
        (1 + x)^6 + (160*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, -1, 1, x])/(1 + x)^6 - (48*x*(3 + 56*x + 3*x^2)*
         H[-1, 0, 0, -1, x])/(1 + x)^4 - 
       (8*x*(3 - 314*x - 682*x^2 - 314*x^3 + 3*x^4)*H[-1, 0, 0, 0, x])/
        (1 + x)^6 - (240*x*(3 + 56*x + 3*x^2)*H[-1, 0, 0, 1, x])/(1 + x)^4 + 
       (160*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*H[-1, 0, 1, -1, x])/
        (1 + x)^6 + (320*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, 1, 0, x])/(1 + x)^6 + 
       (800*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*H[-1, 0, 1, 1, x])/
        (1 + x)^6 + (96*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, -1, -1, -1, x])/(1 + x)^6 - 
       (16*x*(291 + 3194*x + 5446*x^2 + 3194*x^3 + 291*x^4)*
         H[0, -1, -1, 0, x])/(1 + x)^6 + 
       (480*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, -1, 1, x])/(1 + x)^6 - 
       (16*x*(57 + 614*x + 1042*x^2 + 614*x^3 + 57*x^4)*H[0, -1, 0, -1, x])/
        (1 + x)^6 + (24*x*(7 + 176*x + 342*x^2 + 176*x^3 + 7*x^4)*
         H[0, -1, 0, 0, x])/(1 + x)^6 - 
       (80*x*(57 + 614*x + 1042*x^2 + 614*x^3 + 57*x^4)*H[0, -1, 0, 1, x])/
        (1 + x)^6 + (480*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, -1, 1, -1, x])/(1 + x)^6 + 
       (960*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, 0, x])/(1 + x)^6 + 
       (2400*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, 1, x])/(1 + x)^6 - 
       (16*x*(3 + 56*x + 3*x^2)*H[0, 0, -1, -1, x])/(1 + x)^4 + 
       (24*x*(19 + 612*x + 1214*x^2 + 612*x^3 + 19*x^4)*H[0, 0, -1, 0, x])/
        (1 + x)^6 - (80*x*(3 + 56*x + 3*x^2)*H[0, 0, -1, 1, x])/(1 + x)^4 + 
       (24*x*(1 + 52*x + 106*x^2 + 52*x^3 + x^4)*H[0, 0, 0, -1, x])/
        (1 + x)^6 - (4*x*(3 + 344*x + 718*x^2 + 344*x^3 + 3*x^4)*
         H[0, 0, 0, 0, x])/(1 + x)^6 + 
       (120*x*(1 + 52*x + 106*x^2 + 52*x^3 + x^4)*H[0, 0, 0, 1, x])/
        (1 + x)^6 - (80*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, -1, x])/(1 + x)^4 - 
       (160*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, 0, x])/(1 + x)^4 - 
       (400*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, 1, x])/(1 + x)^4 + 
       (480*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, -1, x])/(1 + x)^6 + 
       (960*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, 0, x])/(1 + x)^6 + 
       (2400*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, 1, x])/(1 + x)^6 + 
       (960*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 0, -1, x])/(1 + x)^6 - 
       (240*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 0, 0, x])/(1 + x)^6 + 
       (4800*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 0, 1, x])/(1 + x)^6 + 
       (2400*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, -1, x])/(1 + x)^6 + 
       (4800*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, 0, x])/(1 + x)^6 + 
       (12000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, 1, x])/(1 + x)^6 - 
       (67200*x^2*H[-1, -1, -1, -1, 0, x])/(1 + x)^4 - 
       (14208*x^2*H[-1, -1, -1, 0, -1, x])/(1 + x)^4 + 
       (5184*x^2*H[-1, -1, -1, 0, 0, x])/(1 + x)^4 - 
       (71040*x^2*H[-1, -1, -1, 0, 1, x])/(1 + x)^4 - 
       (2688*x^2*H[-1, -1, 0, -1, -1, x])/(1 + x)^4 + 
       (28224*x^2*H[-1, -1, 0, -1, 0, x])/(1 + x)^4 - 
       (13440*x^2*H[-1, -1, 0, -1, 1, x])/(1 + x)^4 + 
       (1728*x^2*H[-1, -1, 0, 0, -1, x])/(1 + x)^4 - 
       (1248*x^2*H[-1, -1, 0, 0, 0, x])/(1 + x)^4 + 
       (8640*x^2*H[-1, -1, 0, 0, 1, x])/(1 + x)^4 - 
       (13440*x^2*H[-1, -1, 0, 1, -1, x])/(1 + x)^4 - 
       (26880*x^2*H[-1, -1, 0, 1, 0, x])/(1 + x)^4 - 
       (67200*x^2*H[-1, -1, 0, 1, 1, x])/(1 + x)^4 - 
       (384*x^2*H[-1, 0, -1, -1, -1, x])/(1 + x)^4 + 
       (32832*x^2*H[-1, 0, -1, -1, 0, x])/(1 + x)^4 - 
       (1920*x^2*H[-1, 0, -1, -1, 1, x])/(1 + x)^4 + 
       (6336*x^2*H[-1, 0, -1, 0, -1, x])/(1 + x)^4 - 
       (2400*x^2*H[-1, 0, -1, 0, 0, x])/(1 + x)^4 + 
       (31680*x^2*H[-1, 0, -1, 0, 1, x])/(1 + x)^4 - 
       (1920*x^2*H[-1, 0, -1, 1, -1, x])/(1 + x)^4 - 
       (3840*x^2*H[-1, 0, -1, 1, 0, x])/(1 + x)^4 - 
       (9600*x^2*H[-1, 0, -1, 1, 1, x])/(1 + x)^4 + 
       (576*x^2*H[-1, 0, 0, -1, -1, x])/(1 + x)^4 - 
       (8160*x^2*H[-1, 0, 0, -1, 0, x])/(1 + x)^4 + 
       (2880*x^2*H[-1, 0, 0, -1, 1, x])/(1 + x)^4 - 
       (672*x^2*H[-1, 0, 0, 0, -1, x])/(1 + x)^4 + 
       (720*x^2*H[-1, 0, 0, 0, 0, x])/(1 + x)^4 - 
       (3360*x^2*H[-1, 0, 0, 0, 1, x])/(1 + x)^4 + 
       (2880*x^2*H[-1, 0, 0, 1, -1, x])/(1 + x)^4 + 
       (5760*x^2*H[-1, 0, 0, 1, 0, x])/(1 + x)^4 + 
       (14400*x^2*H[-1, 0, 0, 1, 1, x])/(1 + x)^4 - 
       (1920*x^2*H[-1, 0, 1, -1, -1, x])/(1 + x)^4 - 
       (3840*x^2*H[-1, 0, 1, -1, 0, x])/(1 + x)^4 - 
       (9600*x^2*H[-1, 0, 1, -1, 1, x])/(1 + x)^4 - 
       (3840*x^2*H[-1, 0, 1, 0, -1, x])/(1 + x)^4 + 
       (960*x^2*H[-1, 0, 1, 0, 0, x])/(1 + x)^4 - 
       (19200*x^2*H[-1, 0, 1, 0, 1, x])/(1 + x)^4 - 
       (9600*x^2*H[-1, 0, 1, 1, -1, x])/(1 + x)^4 - 
       (19200*x^2*H[-1, 0, 1, 1, 0, x])/(1 + x)^4 - 
       (48000*x^2*H[-1, 0, 1, 1, 1, x])/(1 + x)^4 + 
       (33600*x^2*H[0, -1, -1, -1, 0, x])/(1 + x)^4 + 
       (7104*x^2*H[0, -1, -1, 0, -1, x])/(1 + x)^4 - 
       (2592*x^2*H[0, -1, -1, 0, 0, x])/(1 + x)^4 + 
       (35520*x^2*H[0, -1, -1, 0, 1, x])/(1 + x)^4 + 
       (1344*x^2*H[0, -1, 0, -1, -1, x])/(1 + x)^4 - 
       (14112*x^2*H[0, -1, 0, -1, 0, x])/(1 + x)^4 + 
       (6720*x^2*H[0, -1, 0, -1, 1, x])/(1 + x)^4 - 
       (864*x^2*H[0, -1, 0, 0, -1, x])/(1 + x)^4 + 
       (624*x^2*H[0, -1, 0, 0, 0, x])/(1 + x)^4 - 
       (4320*x^2*H[0, -1, 0, 0, 1, x])/(1 + x)^4 + 
       (6720*x^2*H[0, -1, 0, 1, -1, x])/(1 + x)^4 + 
       (13440*x^2*H[0, -1, 0, 1, 0, x])/(1 + x)^4 + 
       (33600*x^2*H[0, -1, 0, 1, 1, x])/(1 + x)^4 + 
       (192*x^2*H[0, 0, -1, -1, -1, x])/(1 + x)^4 - 
       (16416*x^2*H[0, 0, -1, -1, 0, x])/(1 + x)^4 + 
       (960*x^2*H[0, 0, -1, -1, 1, x])/(1 + x)^4 - 
       (3168*x^2*H[0, 0, -1, 0, -1, x])/(1 + x)^4 + 
       (1200*x^2*H[0, 0, -1, 0, 0, x])/(1 + x)^4 - 
       (15840*x^2*H[0, 0, -1, 0, 1, x])/(1 + x)^4 + 
       (960*x^2*H[0, 0, -1, 1, -1, x])/(1 + x)^4 + 
       (1920*x^2*H[0, 0, -1, 1, 0, x])/(1 + x)^4 + 
       (4800*x^2*H[0, 0, -1, 1, 1, x])/(1 + x)^4 - 
       (288*x^2*H[0, 0, 0, -1, -1, x])/(1 + x)^4 + 
       (4080*x^2*H[0, 0, 0, -1, 0, x])/(1 + x)^4 - 
       (1440*x^2*H[0, 0, 0, -1, 1, x])/(1 + x)^4 + 
       (336*x^2*H[0, 0, 0, 0, -1, x])/(1 + x)^4 - 
       (360*x^2*H[0, 0, 0, 0, 0, x])/(1 + x)^4 + 
       (1680*x^2*H[0, 0, 0, 0, 1, x])/(1 + x)^4 - 
       (1440*x^2*H[0, 0, 0, 1, -1, x])/(1 + x)^4 - 
       (2880*x^2*H[0, 0, 0, 1, 0, x])/(1 + x)^4 - 
       (7200*x^2*H[0, 0, 0, 1, 1, x])/(1 + x)^4 + 
       (960*x^2*H[0, 0, 1, -1, -1, x])/(1 + x)^4 + 
       (1920*x^2*H[0, 0, 1, -1, 0, x])/(1 + x)^4 + 
       (4800*x^2*H[0, 0, 1, -1, 1, x])/(1 + x)^4 + 
       (1920*x^2*H[0, 0, 1, 0, -1, x])/(1 + x)^4 - 
       (480*x^2*H[0, 0, 1, 0, 0, x])/(1 + x)^4 + 
       (9600*x^2*H[0, 0, 1, 0, 1, x])/(1 + x)^4 + 
       (4800*x^2*H[0, 0, 1, 1, -1, x])/(1 + x)^4 + 
       (9600*x^2*H[0, 0, 1, 1, 0, x])/(1 + x)^4 + 
       (24000*x^2*H[0, 0, 1, 1, 1, x])/(1 + x)^4 + 
       (8*x*H[0, -1, x]*(Pi^2*(189 + 1885*x + 3134*x^2 + 1885*x^3 + 
            189*x^4) - 2088*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (4*x*H[0, 0, x]*(Pi^2*(9 + 374*x + 754*x^2 + 374*x^3 + 9*x^4) - 
          612*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) + 
       (8*x*H[-1, 0, x]*(Pi^2*(33 + 494*x + 898*x^2 + 494*x^3 + 33*x^4) - 
          612*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (64*x*H[-1, -1, x]*(Pi^2*(57 + 520*x + 842*x^2 + 520*x^3 + 57*x^4) - 
          522*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (4*x*H[0, x]*(20*Pi^4*x*(1 + x)^2 + Pi^2*(39 + 440*x + 902*x^2 + 
            668*x^3 + 135*x^4 + 4*x^5) - 6*(27 + 323*x + 562*x^2 + 323*x^3 + 
            27*x^4)*Zeta[3]))/(3*(1 + x)^6) + 
       (2*H[-1, x]*(80*Pi^4*x^2*(1 + x)^2 + Pi^2*(47 + 1960*x + 8911*x^2 + 
            12864*x^3 + 10393*x^4 + 2584*x^5 + 73*x^6) - 
          48*x*(75 + 469*x + 650*x^2 + 469*x^3 + 75*x^4)*Zeta[3]))/
        (3*(1 + x)^6) + (x*(-(Pi^4*(126 + 583*x + 656*x^2 + 583*x^3 + 
             126*x^4)) + 36*(234 + (1093 + 22*Pi^2)*x + 4*(571 + 11*Pi^2)*
             x^2 + (3430 + 22*Pi^2)*x^3 + 1218*x^4 + 41*x^5)*Zeta[3] - 
          16200*x*(1 + x)^2*Zeta[5]))/(9*(1 + x)^6)) + 
     ep^4*((260*Pi^2*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, 1, x])/(3*(1 + x)^5) + 
       (260*Pi^2*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, -1, x])/
        (3*(1 + x)^5) - (80*Pi^2*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 0, x])/(3*(1 + x)^5) + (1300*Pi^2*(-1 - 23*x - 34*x^2 + 
          34*x^3 + 23*x^4 + x^5)*H[1, 1, x])/(3*(1 + x)^5) - 
       (1040*Pi^2*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, x])/
        (1 + x)^6 - (1040*Pi^2*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, -1, x])/(1 + x)^6 + (320*Pi^2*x*(1 + 5*x + 6*x^2 + 5*x^3 + 
          x^4)*H[0, 1, 0, x])/(1 + x)^6 - 
       (5200*Pi^2*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, x])/
        (1 + x)^6 + (16*(1 + 23*x + (34 + 4576*Pi^2)*x^2 + 
          (-34 + 4576*Pi^2)*x^3 - 23*x^4 - x^5)*H[-1, -1, -1, -1, x])/
        (1 + x)^5 - (16*(163 + 6538*x + 91*(367 + 4*Pi^2)*x^2 + 
          (49572 + 728*Pi^2)*x^3 + (33625 + 364*Pi^2)*x^4 + 6634*x^5 + 
          167*x^6)*H[-1, -1, -1, 0, x])/(1 + x)^6 - 
       (80*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[-1, -1, -1, 1, x])/
        (1 + x)^5 - (16*(37 + 1486*x + (7339 + 1924*Pi^2)*x^2 + 
          52*(207 + 74*Pi^2)*x^3 + (7567 + 1924*Pi^2)*x^4 + 1582*x^5 + 
          41*x^6)*H[-1, -1, 0, -1, x])/(1 + x)^6 + 
       (16*(4 + 209*x + 2*(806 + 35*Pi^2)*x^2 + 2*(823 + 35*Pi^2)*x^3 + 
          232*x^4 + 5*x^5)*H[-1, -1, 0, 0, x])/(1 + x)^5 - 
       (80*(37 + 1486*x + (7339 - 364*Pi^2)*x^2 - 52*(-207 + 14*Pi^2)*x^3 + 
          (7567 - 364*Pi^2)*x^4 + 1582*x^5 + 41*x^6)*H[-1, -1, 0, 1, x])/
        (1 + x)^6 - (80*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, -1, 1, -1, x])/(1 + x)^5 - 
       (160*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[-1, -1, 1, 0, x])/
        (1 + x)^5 - (400*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, -1, 1, 1, x])/(1 + x)^5 - 
       (16*(7 + 298*x + (1441 + 2236*Pi^2)*x^2 + 4*(537 + 1118*Pi^2)*x^3 + 
          (1669 + 2236*Pi^2)*x^4 + 394*x^5 + 11*x^6)*H[-1, 0, -1, -1, x])/
        (1 + x)^6 + (16*(49 + 2229*x + 2*(6381 + 83*Pi^2)*x^2 + 
          (20490 + 332*Pi^2)*x^3 + (14529 + 166*Pi^2)*x^4 + 2973*x^5 + 
          80*x^6)*H[-1, 0, -1, 0, x])/(1 + x)^6 - 
       (80*(7 + 298*x + (1441 - 52*Pi^2)*x^2 - 4*(-537 + 26*Pi^2)*x^3 + 
          (1669 - 52*Pi^2)*x^4 + 394*x^5 + 11*x^6)*H[-1, 0, -1, 1, x])/
        (1 + x)^6 + (16*(1 + 62*x + (526 + 538*Pi^2)*x^2 + 
          (560 + 538*Pi^2)*x^3 + 85*x^4 + 2*x^5)*H[-1, 0, 0, -1, x])/
        (1 + x)^5 - (8*(-4 - 109*x + (323 + 74*Pi^2)*x^2 + 
          74*(15 + 2*Pi^2)*x^3 + (266 + 74*Pi^2)*x^4 - 133*x^5 - 5*x^6)*
         H[-1, 0, 0, 0, x])/(1 + x)^6 + 
       (80*(1 + 62*x + (526 - 78*Pi^2)*x^2 + (560 - 78*Pi^2)*x^3 + 85*x^4 + 
          2*x^5)*H[-1, 0, 0, 1, x])/(1 + x)^5 - 
       (80*(7 + 298*x + (1441 - 52*Pi^2)*x^2 - 4*(-537 + 26*Pi^2)*x^3 + 
          (1669 - 52*Pi^2)*x^4 + 394*x^5 + 11*x^6)*H[-1, 0, 1, -1, x])/
        (1 + x)^6 - (160*(7 + 298*x + (1441 + 8*Pi^2)*x^2 + 
          4*(537 + 4*Pi^2)*x^3 + (1669 + 8*Pi^2)*x^4 + 394*x^5 + 11*x^6)*
         H[-1, 0, 1, 0, x])/(1 + x)^6 - 
       (400*(7 + 298*x + (1441 - 52*Pi^2)*x^2 - 4*(-537 + 26*Pi^2)*x^3 + 
          (1669 - 52*Pi^2)*x^4 + 394*x^5 + 11*x^6)*H[-1, 0, 1, 1, x])/
        (1 + x)^6 - (80*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, 1, -1, -1, x])/(1 + x)^5 - 
       (160*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[-1, 1, -1, 0, x])/
        (1 + x)^5 - (400*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, 1, -1, 1, x])/(1 + x)^5 - 
       (160*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[-1, 1, 0, -1, x])/
        (1 + x)^5 + (40*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, 1, 0, 0, x])/(1 + x)^5 - 
       (800*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[-1, 1, 0, 1, x])/
        (1 + x)^5 - (400*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, 1, 1, -1, x])/(1 + x)^5 - 
       (800*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[-1, 1, 1, 0, x])/
        (1 + x)^5 - (2000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[-1, 1, 1, 1, x])/(1 + x)^5 - 
       (32*x*(13 + 2*(43 + 572*Pi^2)*x + 2*(89 + 1144*Pi^2)*x^2 + 
          8*(25 + 143*Pi^2)*x^3 + 61*x^4 + 2*x^5)*H[0, -1, -1, -1, x])/
        (1 + x)^6 + (16*x*(1261 + (11709 + 182*Pi^2)*x + (24074 + 364*Pi^2)*
           x^2 + 2*(10329 + 91*Pi^2)*x^3 + 5029*x^4 + 157*x^5)*
         H[0, -1, -1, 0, x])/(1 + x)^6 - 
       (160*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, -1, -1, 1, x])/(1 + x)^6 + 
       (16*x*(247 + (2271 + 962*Pi^2)*x + 2*(2335 + 962*Pi^2)*x^2 + 
          (4038 + 962*Pi^2)*x^3 + 991*x^4 + 31*x^5)*H[0, -1, 0, -1, x])/
        (1 + x)^6 - (8*x*(91 + 7*(203 + 10*Pi^2)*x + 2*(1451 + 70*Pi^2)*x^2 + 
          2*(853 + 35*Pi^2)*x^3 + 211*x^4 + 5*x^5)*H[0, -1, 0, 0, x])/
        (1 + x)^6 + (80*x*(247 + (2271 - 182*Pi^2)*x + (4670 - 364*Pi^2)*
           x^2 + (4038 - 182*Pi^2)*x^3 + 991*x^4 + 31*x^5)*H[0, -1, 0, 1, x])/
        (1 + x)^6 - (160*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, -1, 1, -1, x])/(1 + x)^6 - 
       (320*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, -1, 1, 0, x])/(1 + x)^6 - 
       (800*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, -1, 1, 1, x])/(1 + x)^6 + 
       (16*x*(13 + 2*(82 + 559*Pi^2)*x + 2*(99 + 559*Pi^2)*x^2 + 36*x^3 + 
          x^4)*H[0, 0, -1, -1, x])/(1 + x)^5 - 
       (8*x*(247 + (4637 + 166*Pi^2)*x + (9454 + 332*Pi^2)*x^2 + 
          2*(2461 + 83*Pi^2)*x^3 + 367*x^4 + 5*x^5)*H[0, 0, -1, 0, x])/
        (1 + x)^6 + (80*x*(13 + (164 - 26*Pi^2)*x + (198 - 26*Pi^2)*x^2 + 
          36*x^3 + x^4)*H[0, 0, -1, 1, x])/(1 + x)^5 - 
       (8*x*(13 + (359 + 538*Pi^2)*x + 2*(365 + 538*Pi^2)*x^2 + 
          (302 + 538*Pi^2)*x^3 - 11*x^4 - x^5)*H[0, 0, 0, -1, x])/(1 + x)^6 + 
       (4*x*(13 + (723 + 74*Pi^2)*x + 2*(733 + 74*Pi^2)*x^2 + 
          (438 + 74*Pi^2)*x^3 - 107*x^4 - 5*x^5)*H[0, 0, 0, 0, x])/
        (1 + x)^6 + (40*x*(-13 + (-359 + 78*Pi^2)*x + 2*(-365 + 78*Pi^2)*
           x^2 + (-302 + 78*Pi^2)*x^3 + 11*x^4 + x^5)*H[0, 0, 0, 1, x])/
        (1 + x)^6 + (80*x*(13 + (164 - 26*Pi^2)*x + (198 - 26*Pi^2)*x^2 + 
          36*x^3 + x^4)*H[0, 0, 1, -1, x])/(1 + x)^5 + 
       (160*x*(13 + 4*(41 + Pi^2)*x + 2*(99 + 2*Pi^2)*x^2 + 36*x^3 + x^4)*
         H[0, 0, 1, 0, x])/(1 + x)^5 + 
       (400*x*(13 + (164 - 26*Pi^2)*x + (198 - 26*Pi^2)*x^2 + 36*x^3 + x^4)*
         H[0, 0, 1, 1, x])/(1 + x)^5 - 
       (160*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, -1, -1, x])/(1 + x)^6 - 
       (320*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, -1, 0, x])/(1 + x)^6 - 
       (800*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, -1, 1, x])/(1 + x)^6 - 
       (320*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, 0, -1, x])/(1 + x)^6 + 
       (80*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, 0, 0, x])/(1 + x)^6 - 
       (1600*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, 0, 1, x])/(1 + x)^6 - 
       (800*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, 1, -1, x])/(1 + x)^6 - 
       (1600*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, 1, 0, x])/(1 + x)^6 - 
       (4000*x*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 2*x^5)*
         H[0, 1, 1, 1, x])/(1 + x)^6 - 
       (80*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, -1, -1, -1, x])/
        (1 + x)^5 - (160*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, -1, -1, 0, x])/(1 + x)^5 - 
       (400*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, -1, -1, 1, x])/
        (1 + x)^5 - (160*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, -1, 0, -1, x])/(1 + x)^5 + 
       (40*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, -1, 0, 0, x])/
        (1 + x)^5 - (800*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, -1, 0, 1, x])/(1 + x)^5 - 
       (400*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, -1, 1, -1, x])/
        (1 + x)^5 - (800*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, -1, 1, 0, x])/(1 + x)^5 - 
       (2000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, -1, 1, 1, x])/
        (1 + x)^5 - (160*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 0, -1, -1, x])/(1 + x)^5 + 
       (1240*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 0, -1, 0, x])/
        (1 + x)^5 - (800*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 0, -1, 1, x])/(1 + x)^5 + 
       (40*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 0, 0, -1, x])/
        (1 + x)^5 + (20*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 0, 0, 0, x])/(1 + x)^5 + 
       (200*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 0, 0, 1, x])/
        (1 + x)^5 - (800*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 0, 1, -1, x])/(1 + x)^5 - 
       (1600*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 0, 1, 0, x])/
        (1 + x)^5 - (4000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 0, 1, 1, x])/(1 + x)^5 - 
       (400*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 1, -1, -1, x])/
        (1 + x)^5 - (800*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 1, -1, 0, x])/(1 + x)^5 - 
       (2000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 1, -1, 1, x])/
        (1 + x)^5 - (800*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 1, 0, -1, x])/(1 + x)^5 + 
       (200*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 1, 0, 0, x])/
        (1 + x)^5 - (4000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 1, 0, 1, x])/(1 + x)^5 - 
       (2000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 1, 1, -1, x])/
        (1 + x)^5 - (4000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*
         H[1, 1, 1, 0, x])/(1 + x)^5 - 
       (10000*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, 1, 1, 1, x])/
        (1 + x)^5 + (64*x*(1293 + 14690*x + 25258*x^2 + 14690*x^3 + 1293*x^4)*
         H[-1, -1, -1, -1, 0, x])/(1 + x)^6 + 
       (64*x*(303 + 3254*x + 5518*x^2 + 3254*x^3 + 303*x^4)*
         H[-1, -1, -1, 0, -1, x])/(1 + x)^6 - 
       (864*x*(3 + 56*x + 3*x^2)*H[-1, -1, -1, 0, 0, x])/(1 + x)^4 + 
       (320*x*(303 + 3254*x + 5518*x^2 + 3254*x^3 + 303*x^4)*
         H[-1, -1, -1, 0, 1, x])/(1 + x)^6 + 
       (64*x*(69 + 674*x + 1114*x^2 + 674*x^3 + 69*x^4)*H[-1, -1, 0, -1, -1, 
          x])/(1 + x)^6 - (96*x*(339 + 3998*x + 6934*x^2 + 3998*x^3 + 
          339*x^4)*H[-1, -1, 0, -1, 0, x])/(1 + x)^6 + 
       (320*x*(69 + 674*x + 1114*x^2 + 674*x^3 + 69*x^4)*
         H[-1, -1, 0, -1, 1, x])/(1 + x)^6 - 
       (288*x*(3 + 56*x + 3*x^2)*H[-1, -1, 0, 0, -1, x])/(1 + x)^4 - 
       (16*x*(57 - 326*x - 958*x^2 - 326*x^3 + 57*x^4)*H[-1, -1, 0, 0, 0, x])/
        (1 + x)^6 - (1440*x*(3 + 56*x + 3*x^2)*H[-1, -1, 0, 0, 1, x])/
        (1 + x)^4 + (320*x*(69 + 674*x + 1114*x^2 + 674*x^3 + 69*x^4)*
         H[-1, -1, 0, 1, -1, x])/(1 + x)^6 + 
       (640*x*(69 + 674*x + 1114*x^2 + 674*x^3 + 69*x^4)*
         H[-1, -1, 0, 1, 0, x])/(1 + x)^6 + 
       (1600*x*(69 + 674*x + 1114*x^2 + 674*x^3 + 69*x^4)*
         H[-1, -1, 0, 1, 1, x])/(1 + x)^6 + 
       (64*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*H[-1, 0, -1, -1, -1, 
          x])/(1 + x)^6 - (288*x*(137 + 1578*x + 2722*x^2 + 1578*x^3 + 
          137*x^4)*H[-1, 0, -1, -1, 0, x])/(1 + x)^6 + 
       (320*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*H[-1, 0, -1, -1, 1, 
          x])/(1 + x)^6 - (96*x*(81 + 922*x + 1586*x^2 + 922*x^3 + 81*x^4)*
         H[-1, 0, -1, 0, -1, x])/(1 + x)^6 + 
       (16*x*(51 + 1430*x + 2806*x^2 + 1430*x^3 + 51*x^4)*
         H[-1, 0, -1, 0, 0, x])/(1 + x)^6 - 
       (480*x*(81 + 922*x + 1586*x^2 + 922*x^3 + 81*x^4)*
         H[-1, 0, -1, 0, 1, x])/(1 + x)^6 + 
       (320*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*H[-1, 0, -1, 1, -1, 
          x])/(1 + x)^6 + (640*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, -1, 1, 0, x])/(1 + x)^6 + 
       (1600*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, -1, 1, 1, x])/(1 + x)^6 - 
       (96*x*(3 + 56*x + 3*x^2)*H[-1, 0, 0, -1, -1, x])/(1 + x)^4 + 
       (16*x*(87 + 4430*x + 9022*x^2 + 4430*x^3 + 87*x^4)*
         H[-1, 0, 0, -1, 0, x])/(1 + x)^6 - (480*x*(3 + 56*x + 3*x^2)*
         H[-1, 0, 0, -1, 1, x])/(1 + x)^4 - 
       (16*x*(3 - 314*x - 682*x^2 - 314*x^3 + 3*x^4)*H[-1, 0, 0, 0, -1, x])/
        (1 + x)^6 + (24*x*(9 - 190*x - 446*x^2 - 190*x^3 + 9*x^4)*
         H[-1, 0, 0, 0, 0, x])/(1 + x)^6 - 
       (80*x*(3 - 314*x - 682*x^2 - 314*x^3 + 3*x^4)*H[-1, 0, 0, 0, 1, x])/
        (1 + x)^6 - (480*x*(3 + 56*x + 3*x^2)*H[-1, 0, 0, 1, -1, x])/
        (1 + x)^4 - (960*x*(3 + 56*x + 3*x^2)*H[-1, 0, 0, 1, 0, x])/
        (1 + x)^4 - (2400*x*(3 + 56*x + 3*x^2)*H[-1, 0, 0, 1, 1, x])/
        (1 + x)^4 + (320*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, 1, -1, -1, x])/(1 + x)^6 + 
       (640*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*H[-1, 0, 1, -1, 0, 
          x])/(1 + x)^6 + (1600*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, 1, -1, 1, x])/(1 + x)^6 + 
       (640*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*H[-1, 0, 1, 0, -1, 
          x])/(1 + x)^6 - (160*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, 1, 0, 0, x])/(1 + x)^6 + 
       (3200*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, 1, 0, 1, x])/(1 + x)^6 + 
       (1600*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, 1, 1, -1, x])/(1 + x)^6 + 
       (3200*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, 1, 1, 0, x])/(1 + x)^6 + 
       (8000*x*(15 + 122*x + 190*x^2 + 122*x^3 + 15*x^4)*
         H[-1, 0, 1, 1, 1, x])/(1 + x)^6 + 
       (192*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, -1, -1, -1, x])/
        (1 + x)^6 - (224*x*(183 + 2090*x + 3598*x^2 + 2090*x^3 + 183*x^4)*
         H[0, -1, -1, -1, 0, x])/(1 + x)^6 + 
       (960*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, -1, -1, 1, x])/
        (1 + x)^6 - (32*x*(291 + 3194*x + 5446*x^2 + 3194*x^3 + 291*x^4)*
         H[0, -1, -1, 0, -1, x])/(1 + x)^6 + 
       (48*x*(25 + 548*x + 1050*x^2 + 548*x^3 + 25*x^4)*H[0, -1, -1, 0, 0, 
          x])/(1 + x)^6 - (160*x*(291 + 3194*x + 5446*x^2 + 3194*x^3 + 
          291*x^4)*H[0, -1, -1, 0, 1, x])/(1 + x)^6 + 
       (960*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, -1, 1, -1, x])/
        (1 + x)^6 + (1920*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, -1, -1, 1, 0, x])/(1 + x)^6 + 
       (4800*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, -1, 1, 1, x])/
        (1 + x)^6 - (32*x*(57 + 614*x + 1042*x^2 + 614*x^3 + 57*x^4)*
         H[0, -1, 0, -1, -1, x])/(1 + x)^6 + 
       (48*x*(277 + 3688*x + 6562*x^2 + 3688*x^3 + 277*x^4)*
         H[0, -1, 0, -1, 0, x])/(1 + x)^6 - 
       (160*x*(57 + 614*x + 1042*x^2 + 614*x^3 + 57*x^4)*
         H[0, -1, 0, -1, 1, x])/(1 + x)^6 + 
       (48*x*(7 + 176*x + 342*x^2 + 176*x^3 + 7*x^4)*H[0, -1, 0, 0, -1, x])/
        (1 + x)^6 + (8*x*(51 - 356*x - 994*x^2 - 356*x^3 + 51*x^4)*
         H[0, -1, 0, 0, 0, x])/(1 + x)^6 + 
       (240*x*(7 + 176*x + 342*x^2 + 176*x^3 + 7*x^4)*H[0, -1, 0, 0, 1, x])/
        (1 + x)^6 - (160*x*(57 + 614*x + 1042*x^2 + 614*x^3 + 57*x^4)*
         H[0, -1, 0, 1, -1, x])/(1 + x)^6 - 
       (320*x*(57 + 614*x + 1042*x^2 + 614*x^3 + 57*x^4)*
         H[0, -1, 0, 1, 0, x])/(1 + x)^6 - 
       (800*x*(57 + 614*x + 1042*x^2 + 614*x^3 + 57*x^4)*
         H[0, -1, 0, 1, 1, x])/(1 + x)^6 + 
       (960*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, -1, -1, x])/
        (1 + x)^6 + (1920*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, -1, 1, -1, 0, x])/(1 + x)^6 + 
       (4800*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, -1, 1, x])/
        (1 + x)^6 + (1920*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, -1, 1, 0, -1, x])/(1 + x)^6 - 
       (480*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, 0, 0, x])/
        (1 + x)^6 + (9600*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, -1, 1, 0, 1, x])/(1 + x)^6 + 
       (4800*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, 1, -1, x])/
        (1 + x)^6 + (9600*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, -1, 1, 1, 0, x])/(1 + x)^6 + 
       (24000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, -1, 1, 1, 1, x])/
        (1 + x)^6 - (32*x*(3 + 56*x + 3*x^2)*H[0, 0, -1, -1, -1, x])/
        (1 + x)^4 + (48*x*(97 + 3164*x + 6282*x^2 + 3164*x^3 + 97*x^4)*
         H[0, 0, -1, -1, 0, x])/(1 + x)^6 - (160*x*(3 + 56*x + 3*x^2)*
         H[0, 0, -1, -1, 1, x])/(1 + x)^4 + 
       (48*x*(19 + 612*x + 1214*x^2 + 612*x^3 + 19*x^4)*H[0, 0, -1, 0, -1, 
          x])/(1 + x)^6 - (8*x*(21 + 1280*x + 2626*x^2 + 1280*x^3 + 21*x^4)*
         H[0, 0, -1, 0, 0, x])/(1 + x)^6 + 
       (240*x*(19 + 612*x + 1214*x^2 + 612*x^3 + 19*x^4)*
         H[0, 0, -1, 0, 1, x])/(1 + x)^6 - (160*x*(3 + 56*x + 3*x^2)*
         H[0, 0, -1, 1, -1, x])/(1 + x)^4 - (320*x*(3 + 56*x + 3*x^2)*
         H[0, 0, -1, 1, 0, x])/(1 + x)^4 - (800*x*(3 + 56*x + 3*x^2)*
         H[0, 0, -1, 1, 1, x])/(1 + x)^4 + 
       (48*x*(1 + 52*x + 106*x^2 + 52*x^3 + x^4)*H[0, 0, 0, -1, -1, x])/
        (1 + x)^6 - (8*x*(57 + 4280*x + 8842*x^2 + 4280*x^3 + 57*x^4)*
         H[0, 0, 0, -1, 0, x])/(1 + x)^6 + 
       (240*x*(1 + 52*x + 106*x^2 + 52*x^3 + x^4)*H[0, 0, 0, -1, 1, x])/
        (1 + x)^6 - (8*x*(3 + 344*x + 718*x^2 + 344*x^3 + 3*x^4)*
         H[0, 0, 0, 0, -1, x])/(1 + x)^6 + 
       (12*x*(1 + 240*x + 506*x^2 + 240*x^3 + x^4)*H[0, 0, 0, 0, 0, x])/
        (1 + x)^6 - (40*x*(3 + 344*x + 718*x^2 + 344*x^3 + 3*x^4)*
         H[0, 0, 0, 0, 1, x])/(1 + x)^6 + 
       (240*x*(1 + 52*x + 106*x^2 + 52*x^3 + x^4)*H[0, 0, 0, 1, -1, x])/
        (1 + x)^6 + (480*x*(1 + 52*x + 106*x^2 + 52*x^3 + x^4)*
         H[0, 0, 0, 1, 0, x])/(1 + x)^6 + 
       (1200*x*(1 + 52*x + 106*x^2 + 52*x^3 + x^4)*H[0, 0, 0, 1, 1, x])/
        (1 + x)^6 - (160*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, -1, -1, x])/
        (1 + x)^4 - (320*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, -1, 0, x])/
        (1 + x)^4 - (800*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, -1, 1, x])/
        (1 + x)^4 - (320*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, 0, -1, x])/
        (1 + x)^4 + (80*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, 0, 0, x])/(1 + x)^4 - 
       (1600*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, 0, 1, x])/(1 + x)^4 - 
       (800*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, 1, -1, x])/(1 + x)^4 - 
       (1600*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, 1, 0, x])/(1 + x)^4 - 
       (4000*x*(3 + 56*x + 3*x^2)*H[0, 0, 1, 1, 1, x])/(1 + x)^4 + 
       (960*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, -1, -1, x])/
        (1 + x)^6 + (1920*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, -1, -1, 0, x])/(1 + x)^6 + 
       (4800*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, -1, 1, x])/
        (1 + x)^6 + (1920*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, -1, 0, -1, x])/(1 + x)^6 - 
       (480*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, 0, 0, x])/
        (1 + x)^6 + (9600*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, -1, 0, 1, x])/(1 + x)^6 + 
       (4800*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, 1, -1, x])/
        (1 + x)^6 + (9600*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, -1, 1, 0, x])/(1 + x)^6 + 
       (24000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, -1, 1, 1, x])/
        (1 + x)^6 + (1920*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 0, -1, -1, x])/(1 + x)^6 - 
       (14880*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 0, -1, 0, x])/
        (1 + x)^6 + (9600*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 0, -1, 1, x])/(1 + x)^6 - 
       (480*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 0, 0, -1, x])/
        (1 + x)^6 - (240*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 0, 0, 0, x])/(1 + x)^6 - 
       (2400*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 0, 0, 1, x])/
        (1 + x)^6 + (9600*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 0, 1, -1, x])/(1 + x)^6 + 
       (19200*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 0, 1, 0, x])/
        (1 + x)^6 + (48000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 0, 1, 1, x])/(1 + x)^6 + 
       (4800*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, -1, -1, x])/
        (1 + x)^6 + (9600*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 1, -1, 0, x])/(1 + x)^6 + 
       (24000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, -1, 1, x])/
        (1 + x)^6 + (9600*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 1, 0, -1, x])/(1 + x)^6 - 
       (2400*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, 0, 0, x])/
        (1 + x)^6 + (48000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 1, 0, 1, x])/(1 + x)^6 + 
       (24000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, 1, -1, x])/
        (1 + x)^6 + (48000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*
         H[0, 1, 1, 1, 0, x])/(1 + x)^6 + 
       (120000*x*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*H[0, 1, 1, 1, 1, x])/
        (1 + x)^6 - (599808*x^2*H[-1, -1, -1, -1, -1, 0, x])/(1 + x)^4 - 
       (134400*x^2*H[-1, -1, -1, -1, 0, -1, x])/(1 + x)^4 + 
       (31104*x^2*H[-1, -1, -1, -1, 0, 0, x])/(1 + x)^4 - 
       (672000*x^2*H[-1, -1, -1, -1, 0, 1, x])/(1 + x)^4 - 
       (28416*x^2*H[-1, -1, -1, 0, -1, -1, x])/(1 + x)^4 + 
       (243072*x^2*H[-1, -1, -1, 0, -1, 0, x])/(1 + x)^4 - 
       (142080*x^2*H[-1, -1, -1, 0, -1, 1, x])/(1 + x)^4 + 
       (10368*x^2*H[-1, -1, -1, 0, 0, -1, x])/(1 + x)^4 - 
       (1344*x^2*H[-1, -1, -1, 0, 0, 0, x])/(1 + x)^4 + 
       (51840*x^2*H[-1, -1, -1, 0, 0, 1, x])/(1 + x)^4 - 
       (142080*x^2*H[-1, -1, -1, 0, 1, -1, x])/(1 + x)^4 - 
       (284160*x^2*H[-1, -1, -1, 0, 1, 0, x])/(1 + x)^4 - 
       (710400*x^2*H[-1, -1, -1, 0, 1, 1, x])/(1 + x)^4 - 
       (5376*x^2*H[-1, -1, 0, -1, -1, -1, x])/(1 + x)^4 + 
       (289152*x^2*H[-1, -1, 0, -1, -1, 0, x])/(1 + x)^4 - 
       (26880*x^2*H[-1, -1, 0, -1, -1, 1, x])/(1 + x)^4 + 
       (56448*x^2*H[-1, -1, 0, -1, 0, -1, x])/(1 + x)^4 - 
       (12864*x^2*H[-1, -1, 0, -1, 0, 0, x])/(1 + x)^4 + 
       (282240*x^2*H[-1, -1, 0, -1, 0, 1, x])/(1 + x)^4 - 
       (26880*x^2*H[-1, -1, 0, -1, 1, -1, x])/(1 + x)^4 - 
       (53760*x^2*H[-1, -1, 0, -1, 1, 0, x])/(1 + x)^4 - 
       (134400*x^2*H[-1, -1, 0, -1, 1, 1, x])/(1 + x)^4 + 
       (3456*x^2*H[-1, -1, 0, 0, -1, -1, x])/(1 + x)^4 - 
       (38208*x^2*H[-1, -1, 0, 0, -1, 0, x])/(1 + x)^4 + 
       (17280*x^2*H[-1, -1, 0, 0, -1, 1, x])/(1 + x)^4 - 
       (2496*x^2*H[-1, -1, 0, 0, 0, -1, x])/(1 + x)^4 + 
       (2016*x^2*H[-1, -1, 0, 0, 0, 0, x])/(1 + x)^4 - 
       (12480*x^2*H[-1, -1, 0, 0, 0, 1, x])/(1 + x)^4 + 
       (17280*x^2*H[-1, -1, 0, 0, 1, -1, x])/(1 + x)^4 + 
       (34560*x^2*H[-1, -1, 0, 0, 1, 0, x])/(1 + x)^4 + 
       (86400*x^2*H[-1, -1, 0, 0, 1, 1, x])/(1 + x)^4 - 
       (26880*x^2*H[-1, -1, 0, 1, -1, -1, x])/(1 + x)^4 - 
       (53760*x^2*H[-1, -1, 0, 1, -1, 0, x])/(1 + x)^4 - 
       (134400*x^2*H[-1, -1, 0, 1, -1, 1, x])/(1 + x)^4 - 
       (53760*x^2*H[-1, -1, 0, 1, 0, -1, x])/(1 + x)^4 + 
       (13440*x^2*H[-1, -1, 0, 1, 0, 0, x])/(1 + x)^4 - 
       (268800*x^2*H[-1, -1, 0, 1, 0, 1, x])/(1 + x)^4 - 
       (134400*x^2*H[-1, -1, 0, 1, 1, -1, x])/(1 + x)^4 - 
       (268800*x^2*H[-1, -1, 0, 1, 1, 0, x])/(1 + x)^4 - 
       (672000*x^2*H[-1, -1, 0, 1, 1, 1, x])/(1 + x)^4 - 
       (768*x^2*H[-1, 0, -1, -1, -1, -1, x])/(1 + x)^4 + 
       (298368*x^2*H[-1, 0, -1, -1, -1, 0, x])/(1 + x)^4 - 
       (3840*x^2*H[-1, 0, -1, -1, -1, 1, x])/(1 + x)^4 + 
       (65664*x^2*H[-1, 0, -1, -1, 0, -1, x])/(1 + x)^4 - 
       (15168*x^2*H[-1, 0, -1, -1, 0, 0, x])/(1 + x)^4 + 
       (328320*x^2*H[-1, 0, -1, -1, 0, 1, x])/(1 + x)^4 - 
       (3840*x^2*H[-1, 0, -1, -1, 1, -1, x])/(1 + x)^4 - 
       (7680*x^2*H[-1, 0, -1, -1, 1, 0, x])/(1 + x)^4 - 
       (19200*x^2*H[-1, 0, -1, -1, 1, 1, x])/(1 + x)^4 + 
       (12672*x^2*H[-1, 0, -1, 0, -1, -1, x])/(1 + x)^4 - 
       (109632*x^2*H[-1, 0, -1, 0, -1, 0, x])/(1 + x)^4 + 
       (63360*x^2*H[-1, 0, -1, 0, -1, 1, x])/(1 + x)^4 - 
       (4800*x^2*H[-1, 0, -1, 0, 0, -1, x])/(1 + x)^4 + 
       (864*x^2*H[-1, 0, -1, 0, 0, 0, x])/(1 + x)^4 - 
       (24000*x^2*H[-1, 0, -1, 0, 0, 1, x])/(1 + x)^4 + 
       (63360*x^2*H[-1, 0, -1, 0, 1, -1, x])/(1 + x)^4 + 
       (126720*x^2*H[-1, 0, -1, 0, 1, 0, x])/(1 + x)^4 + 
       (316800*x^2*H[-1, 0, -1, 0, 1, 1, x])/(1 + x)^4 - 
       (3840*x^2*H[-1, 0, -1, 1, -1, -1, x])/(1 + x)^4 - 
       (7680*x^2*H[-1, 0, -1, 1, -1, 0, x])/(1 + x)^4 - 
       (19200*x^2*H[-1, 0, -1, 1, -1, 1, x])/(1 + x)^4 - 
       (7680*x^2*H[-1, 0, -1, 1, 0, -1, x])/(1 + x)^4 + 
       (1920*x^2*H[-1, 0, -1, 1, 0, 0, x])/(1 + x)^4 - 
       (38400*x^2*H[-1, 0, -1, 1, 0, 1, x])/(1 + x)^4 - 
       (19200*x^2*H[-1, 0, -1, 1, 1, -1, x])/(1 + x)^4 - 
       (38400*x^2*H[-1, 0, -1, 1, 1, 0, x])/(1 + x)^4 - 
       (96000*x^2*H[-1, 0, -1, 1, 1, 1, x])/(1 + x)^4 + 
       (1152*x^2*H[-1, 0, 0, -1, -1, -1, x])/(1 + x)^4 - 
       (84288*x^2*H[-1, 0, 0, -1, -1, 0, x])/(1 + x)^4 + 
       (5760*x^2*H[-1, 0, 0, -1, -1, 1, x])/(1 + x)^4 - 
       (16320*x^2*H[-1, 0, 0, -1, 0, -1, x])/(1 + x)^4 + 
       (5472*x^2*H[-1, 0, 0, -1, 0, 0, x])/(1 + x)^4 - 
       (81600*x^2*H[-1, 0, 0, -1, 0, 1, x])/(1 + x)^4 + 
       (5760*x^2*H[-1, 0, 0, -1, 1, -1, x])/(1 + x)^4 + 
       (11520*x^2*H[-1, 0, 0, -1, 1, 0, x])/(1 + x)^4 + 
       (28800*x^2*H[-1, 0, 0, -1, 1, 1, x])/(1 + x)^4 - 
       (1344*x^2*H[-1, 0, 0, 0, -1, -1, x])/(1 + x)^4 + 
       (18144*x^2*H[-1, 0, 0, 0, -1, 0, x])/(1 + x)^4 - 
       (6720*x^2*H[-1, 0, 0, 0, -1, 1, x])/(1 + x)^4 + 
       (1440*x^2*H[-1, 0, 0, 0, 0, -1, x])/(1 + x)^4 - 
       (1488*x^2*H[-1, 0, 0, 0, 0, 0, x])/(1 + x)^4 + 
       (7200*x^2*H[-1, 0, 0, 0, 0, 1, x])/(1 + x)^4 - 
       (6720*x^2*H[-1, 0, 0, 0, 1, -1, x])/(1 + x)^4 - 
       (13440*x^2*H[-1, 0, 0, 0, 1, 0, x])/(1 + x)^4 - 
       (33600*x^2*H[-1, 0, 0, 0, 1, 1, x])/(1 + x)^4 + 
       (5760*x^2*H[-1, 0, 0, 1, -1, -1, x])/(1 + x)^4 + 
       (11520*x^2*H[-1, 0, 0, 1, -1, 0, x])/(1 + x)^4 + 
       (28800*x^2*H[-1, 0, 0, 1, -1, 1, x])/(1 + x)^4 + 
       (11520*x^2*H[-1, 0, 0, 1, 0, -1, x])/(1 + x)^4 - 
       (2880*x^2*H[-1, 0, 0, 1, 0, 0, x])/(1 + x)^4 + 
       (57600*x^2*H[-1, 0, 0, 1, 0, 1, x])/(1 + x)^4 + 
       (28800*x^2*H[-1, 0, 0, 1, 1, -1, x])/(1 + x)^4 + 
       (57600*x^2*H[-1, 0, 0, 1, 1, 0, x])/(1 + x)^4 + 
       (144000*x^2*H[-1, 0, 0, 1, 1, 1, x])/(1 + x)^4 - 
       (3840*x^2*H[-1, 0, 1, -1, -1, -1, x])/(1 + x)^4 - 
       (7680*x^2*H[-1, 0, 1, -1, -1, 0, x])/(1 + x)^4 - 
       (19200*x^2*H[-1, 0, 1, -1, -1, 1, x])/(1 + x)^4 - 
       (7680*x^2*H[-1, 0, 1, -1, 0, -1, x])/(1 + x)^4 + 
       (1920*x^2*H[-1, 0, 1, -1, 0, 0, x])/(1 + x)^4 - 
       (38400*x^2*H[-1, 0, 1, -1, 0, 1, x])/(1 + x)^4 - 
       (19200*x^2*H[-1, 0, 1, -1, 1, -1, x])/(1 + x)^4 - 
       (38400*x^2*H[-1, 0, 1, -1, 1, 0, x])/(1 + x)^4 - 
       (96000*x^2*H[-1, 0, 1, -1, 1, 1, x])/(1 + x)^4 - 
       (7680*x^2*H[-1, 0, 1, 0, -1, -1, x])/(1 + x)^4 + 
       (59520*x^2*H[-1, 0, 1, 0, -1, 0, x])/(1 + x)^4 - 
       (38400*x^2*H[-1, 0, 1, 0, -1, 1, x])/(1 + x)^4 + 
       (1920*x^2*H[-1, 0, 1, 0, 0, -1, x])/(1 + x)^4 + 
       (960*x^2*H[-1, 0, 1, 0, 0, 0, x])/(1 + x)^4 + 
       (9600*x^2*H[-1, 0, 1, 0, 0, 1, x])/(1 + x)^4 - 
       (38400*x^2*H[-1, 0, 1, 0, 1, -1, x])/(1 + x)^4 - 
       (76800*x^2*H[-1, 0, 1, 0, 1, 0, x])/(1 + x)^4 - 
       (192000*x^2*H[-1, 0, 1, 0, 1, 1, x])/(1 + x)^4 - 
       (19200*x^2*H[-1, 0, 1, 1, -1, -1, x])/(1 + x)^4 - 
       (38400*x^2*H[-1, 0, 1, 1, -1, 0, x])/(1 + x)^4 - 
       (96000*x^2*H[-1, 0, 1, 1, -1, 1, x])/(1 + x)^4 - 
       (38400*x^2*H[-1, 0, 1, 1, 0, -1, x])/(1 + x)^4 + 
       (9600*x^2*H[-1, 0, 1, 1, 0, 0, x])/(1 + x)^4 - 
       (192000*x^2*H[-1, 0, 1, 1, 0, 1, x])/(1 + x)^4 - 
       (96000*x^2*H[-1, 0, 1, 1, 1, -1, x])/(1 + x)^4 - 
       (192000*x^2*H[-1, 0, 1, 1, 1, 0, x])/(1 + x)^4 - 
       (480000*x^2*H[-1, 0, 1, 1, 1, 1, x])/(1 + x)^4 + 
       (299904*x^2*H[0, -1, -1, -1, -1, 0, x])/(1 + x)^4 + 
       (67200*x^2*H[0, -1, -1, -1, 0, -1, x])/(1 + x)^4 - 
       (15552*x^2*H[0, -1, -1, -1, 0, 0, x])/(1 + x)^4 + 
       (336000*x^2*H[0, -1, -1, -1, 0, 1, x])/(1 + x)^4 + 
       (14208*x^2*H[0, -1, -1, 0, -1, -1, x])/(1 + x)^4 - 
       (121536*x^2*H[0, -1, -1, 0, -1, 0, x])/(1 + x)^4 + 
       (71040*x^2*H[0, -1, -1, 0, -1, 1, x])/(1 + x)^4 - 
       (5184*x^2*H[0, -1, -1, 0, 0, -1, x])/(1 + x)^4 + 
       (672*x^2*H[0, -1, -1, 0, 0, 0, x])/(1 + x)^4 - 
       (25920*x^2*H[0, -1, -1, 0, 0, 1, x])/(1 + x)^4 + 
       (71040*x^2*H[0, -1, -1, 0, 1, -1, x])/(1 + x)^4 + 
       (142080*x^2*H[0, -1, -1, 0, 1, 0, x])/(1 + x)^4 + 
       (355200*x^2*H[0, -1, -1, 0, 1, 1, x])/(1 + x)^4 + 
       (2688*x^2*H[0, -1, 0, -1, -1, -1, x])/(1 + x)^4 - 
       (144576*x^2*H[0, -1, 0, -1, -1, 0, x])/(1 + x)^4 + 
       (13440*x^2*H[0, -1, 0, -1, -1, 1, x])/(1 + x)^4 - 
       (28224*x^2*H[0, -1, 0, -1, 0, -1, x])/(1 + x)^4 + 
       (6432*x^2*H[0, -1, 0, -1, 0, 0, x])/(1 + x)^4 - 
       (141120*x^2*H[0, -1, 0, -1, 0, 1, x])/(1 + x)^4 + 
       (13440*x^2*H[0, -1, 0, -1, 1, -1, x])/(1 + x)^4 + 
       (26880*x^2*H[0, -1, 0, -1, 1, 0, x])/(1 + x)^4 + 
       (67200*x^2*H[0, -1, 0, -1, 1, 1, x])/(1 + x)^4 - 
       (1728*x^2*H[0, -1, 0, 0, -1, -1, x])/(1 + x)^4 + 
       (19104*x^2*H[0, -1, 0, 0, -1, 0, x])/(1 + x)^4 - 
       (8640*x^2*H[0, -1, 0, 0, -1, 1, x])/(1 + x)^4 + 
       (1248*x^2*H[0, -1, 0, 0, 0, -1, x])/(1 + x)^4 - 
       (1008*x^2*H[0, -1, 0, 0, 0, 0, x])/(1 + x)^4 + 
       (6240*x^2*H[0, -1, 0, 0, 0, 1, x])/(1 + x)^4 - 
       (8640*x^2*H[0, -1, 0, 0, 1, -1, x])/(1 + x)^4 - 
       (17280*x^2*H[0, -1, 0, 0, 1, 0, x])/(1 + x)^4 - 
       (43200*x^2*H[0, -1, 0, 0, 1, 1, x])/(1 + x)^4 + 
       (13440*x^2*H[0, -1, 0, 1, -1, -1, x])/(1 + x)^4 + 
       (26880*x^2*H[0, -1, 0, 1, -1, 0, x])/(1 + x)^4 + 
       (67200*x^2*H[0, -1, 0, 1, -1, 1, x])/(1 + x)^4 + 
       (26880*x^2*H[0, -1, 0, 1, 0, -1, x])/(1 + x)^4 - 
       (6720*x^2*H[0, -1, 0, 1, 0, 0, x])/(1 + x)^4 + 
       (134400*x^2*H[0, -1, 0, 1, 0, 1, x])/(1 + x)^4 + 
       (67200*x^2*H[0, -1, 0, 1, 1, -1, x])/(1 + x)^4 + 
       (134400*x^2*H[0, -1, 0, 1, 1, 0, x])/(1 + x)^4 + 
       (336000*x^2*H[0, -1, 0, 1, 1, 1, x])/(1 + x)^4 + 
       (384*x^2*H[0, 0, -1, -1, -1, -1, x])/(1 + x)^4 - 
       (149184*x^2*H[0, 0, -1, -1, -1, 0, x])/(1 + x)^4 + 
       (1920*x^2*H[0, 0, -1, -1, -1, 1, x])/(1 + x)^4 - 
       (32832*x^2*H[0, 0, -1, -1, 0, -1, x])/(1 + x)^4 + 
       (7584*x^2*H[0, 0, -1, -1, 0, 0, x])/(1 + x)^4 - 
       (164160*x^2*H[0, 0, -1, -1, 0, 1, x])/(1 + x)^4 + 
       (1920*x^2*H[0, 0, -1, -1, 1, -1, x])/(1 + x)^4 + 
       (3840*x^2*H[0, 0, -1, -1, 1, 0, x])/(1 + x)^4 + 
       (9600*x^2*H[0, 0, -1, -1, 1, 1, x])/(1 + x)^4 - 
       (6336*x^2*H[0, 0, -1, 0, -1, -1, x])/(1 + x)^4 + 
       (54816*x^2*H[0, 0, -1, 0, -1, 0, x])/(1 + x)^4 - 
       (31680*x^2*H[0, 0, -1, 0, -1, 1, x])/(1 + x)^4 + 
       (2400*x^2*H[0, 0, -1, 0, 0, -1, x])/(1 + x)^4 - 
       (432*x^2*H[0, 0, -1, 0, 0, 0, x])/(1 + x)^4 + 
       (12000*x^2*H[0, 0, -1, 0, 0, 1, x])/(1 + x)^4 - 
       (31680*x^2*H[0, 0, -1, 0, 1, -1, x])/(1 + x)^4 - 
       (63360*x^2*H[0, 0, -1, 0, 1, 0, x])/(1 + x)^4 - 
       (158400*x^2*H[0, 0, -1, 0, 1, 1, x])/(1 + x)^4 + 
       (1920*x^2*H[0, 0, -1, 1, -1, -1, x])/(1 + x)^4 + 
       (3840*x^2*H[0, 0, -1, 1, -1, 0, x])/(1 + x)^4 + 
       (9600*x^2*H[0, 0, -1, 1, -1, 1, x])/(1 + x)^4 + 
       (3840*x^2*H[0, 0, -1, 1, 0, -1, x])/(1 + x)^4 - 
       (960*x^2*H[0, 0, -1, 1, 0, 0, x])/(1 + x)^4 + 
       (19200*x^2*H[0, 0, -1, 1, 0, 1, x])/(1 + x)^4 + 
       (9600*x^2*H[0, 0, -1, 1, 1, -1, x])/(1 + x)^4 + 
       (19200*x^2*H[0, 0, -1, 1, 1, 0, x])/(1 + x)^4 + 
       (48000*x^2*H[0, 0, -1, 1, 1, 1, x])/(1 + x)^4 - 
       (576*x^2*H[0, 0, 0, -1, -1, -1, x])/(1 + x)^4 + 
       (42144*x^2*H[0, 0, 0, -1, -1, 0, x])/(1 + x)^4 - 
       (2880*x^2*H[0, 0, 0, -1, -1, 1, x])/(1 + x)^4 + 
       (8160*x^2*H[0, 0, 0, -1, 0, -1, x])/(1 + x)^4 - 
       (2736*x^2*H[0, 0, 0, -1, 0, 0, x])/(1 + x)^4 + 
       (40800*x^2*H[0, 0, 0, -1, 0, 1, x])/(1 + x)^4 - 
       (2880*x^2*H[0, 0, 0, -1, 1, -1, x])/(1 + x)^4 - 
       (5760*x^2*H[0, 0, 0, -1, 1, 0, x])/(1 + x)^4 - 
       (14400*x^2*H[0, 0, 0, -1, 1, 1, x])/(1 + x)^4 + 
       (672*x^2*H[0, 0, 0, 0, -1, -1, x])/(1 + x)^4 - 
       (9072*x^2*H[0, 0, 0, 0, -1, 0, x])/(1 + x)^4 + 
       (3360*x^2*H[0, 0, 0, 0, -1, 1, x])/(1 + x)^4 - 
       (720*x^2*H[0, 0, 0, 0, 0, -1, x])/(1 + x)^4 + 
       (744*x^2*H[0, 0, 0, 0, 0, 0, x])/(1 + x)^4 - 
       (3600*x^2*H[0, 0, 0, 0, 0, 1, x])/(1 + x)^4 + 
       (3360*x^2*H[0, 0, 0, 0, 1, -1, x])/(1 + x)^4 + 
       (6720*x^2*H[0, 0, 0, 0, 1, 0, x])/(1 + x)^4 + 
       (16800*x^2*H[0, 0, 0, 0, 1, 1, x])/(1 + x)^4 - 
       (2880*x^2*H[0, 0, 0, 1, -1, -1, x])/(1 + x)^4 - 
       (5760*x^2*H[0, 0, 0, 1, -1, 0, x])/(1 + x)^4 - 
       (14400*x^2*H[0, 0, 0, 1, -1, 1, x])/(1 + x)^4 - 
       (5760*x^2*H[0, 0, 0, 1, 0, -1, x])/(1 + x)^4 + 
       (1440*x^2*H[0, 0, 0, 1, 0, 0, x])/(1 + x)^4 - 
       (28800*x^2*H[0, 0, 0, 1, 0, 1, x])/(1 + x)^4 - 
       (14400*x^2*H[0, 0, 0, 1, 1, -1, x])/(1 + x)^4 - 
       (28800*x^2*H[0, 0, 0, 1, 1, 0, x])/(1 + x)^4 - 
       (72000*x^2*H[0, 0, 0, 1, 1, 1, x])/(1 + x)^4 + 
       (1920*x^2*H[0, 0, 1, -1, -1, -1, x])/(1 + x)^4 + 
       (3840*x^2*H[0, 0, 1, -1, -1, 0, x])/(1 + x)^4 + 
       (9600*x^2*H[0, 0, 1, -1, -1, 1, x])/(1 + x)^4 + 
       (3840*x^2*H[0, 0, 1, -1, 0, -1, x])/(1 + x)^4 - 
       (960*x^2*H[0, 0, 1, -1, 0, 0, x])/(1 + x)^4 + 
       (19200*x^2*H[0, 0, 1, -1, 0, 1, x])/(1 + x)^4 + 
       (9600*x^2*H[0, 0, 1, -1, 1, -1, x])/(1 + x)^4 + 
       (19200*x^2*H[0, 0, 1, -1, 1, 0, x])/(1 + x)^4 + 
       (48000*x^2*H[0, 0, 1, -1, 1, 1, x])/(1 + x)^4 + 
       (3840*x^2*H[0, 0, 1, 0, -1, -1, x])/(1 + x)^4 - 
       (29760*x^2*H[0, 0, 1, 0, -1, 0, x])/(1 + x)^4 + 
       (19200*x^2*H[0, 0, 1, 0, -1, 1, x])/(1 + x)^4 - 
       (960*x^2*H[0, 0, 1, 0, 0, -1, x])/(1 + x)^4 - 
       (480*x^2*H[0, 0, 1, 0, 0, 0, x])/(1 + x)^4 - 
       (4800*x^2*H[0, 0, 1, 0, 0, 1, x])/(1 + x)^4 + 
       (19200*x^2*H[0, 0, 1, 0, 1, -1, x])/(1 + x)^4 + 
       (38400*x^2*H[0, 0, 1, 0, 1, 0, x])/(1 + x)^4 + 
       (96000*x^2*H[0, 0, 1, 0, 1, 1, x])/(1 + x)^4 + 
       (9600*x^2*H[0, 0, 1, 1, -1, -1, x])/(1 + x)^4 + 
       (19200*x^2*H[0, 0, 1, 1, -1, 0, x])/(1 + x)^4 + 
       (48000*x^2*H[0, 0, 1, 1, -1, 1, x])/(1 + x)^4 + 
       (19200*x^2*H[0, 0, 1, 1, 0, -1, x])/(1 + x)^4 - 
       (4800*x^2*H[0, 0, 1, 1, 0, 0, x])/(1 + x)^4 + 
       (96000*x^2*H[0, 0, 1, 1, 0, 1, x])/(1 + x)^4 + 
       (48000*x^2*H[0, 0, 1, 1, 1, -1, x])/(1 + x)^4 + 
       (96000*x^2*H[0, 0, 1, 1, 1, 0, x])/(1 + x)^4 + 
       (240000*x^2*H[0, 0, 1, 1, 1, 1, x])/(1 + x)^4 + 
       (820*(-1 - 23*x - 34*x^2 + 34*x^3 + 23*x^4 + x^5)*H[1, x]*Zeta[3])/
        (1 + x)^5 + (40*x*H[0, 0, 1, x]*(13*Pi^2*(3 + 56*x + 3*x^2) - 
          1476*x*Zeta[3]))/(3*(1 + x)^4) + 
       (16*x*H[0, -1, -1, x]*(Pi^2*(981 + 10357*x + 17486*x^2 + 10357*x^3 + 
            981*x^4) - 12888*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (8*x*H[0, 0, -1, x]*(Pi^2*(189 + 5786*x + 11434*x^2 + 5786*x^3 + 
            189*x^4) - 11412*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) + 
       (16*x*H[-1, 0, -1, x]*(Pi^2*(825 + 8966*x + 15250*x^2 + 8966*x^3 + 
            825*x^4) - 11412*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (128*x*H[-1, -1, -1, x]*(Pi^2*(255 + 2638*x + 4430*x^2 + 2638*x^3 + 
            255*x^4) - 3222*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (8*x*H[0, -1, 0, x]*(Pi^2*(99 + 1670*x + 3094*x^2 + 1670*x^3 + 
            99*x^4) - 2556*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) + 
       (16*x*H[-1, -1, 0, x]*(Pi^2*(123 + 1790*x + 3238*x^2 + 1790*x^3 + 
            123*x^4) - 2556*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (8*x*H[-1, 0, 0, x]*(Pi^2*(3 + 814*x + 1718*x^2 + 814*x^3 + 3*x^4) - 
          1548*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) + 
       (4*x*H[0, 0, 0, x]*(Pi^2*(9 + 844*x + 1754*x^2 + 844*x^3 + 9*x^4) - 
          1548*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) - 
       (80*x*H[-1, 0, 1, x]*(13*Pi^2*(15 + 122*x + 190*x^2 + 122*x^3 + 
            15*x^4) - 1476*x*(1 + x)^2*Zeta[3]))/(3*(1 + x)^6) + 
       (40*x*H[0, 1, x]*(13*Pi^2*(13 + 86*x + 178*x^2 + 200*x^3 + 61*x^4 + 
            2*x^5) - 738*(1 + 5*x + 6*x^2 + 5*x^3 + x^4)*Zeta[3]))/
        (3*(1 + x)^6) + (4*x*H[0, 0, x]*(61*Pi^4*x*(1 + x)^2 + 
          Pi^2*(39 + 895*x + 1822*x^2 + 838*x^3 + 15*x^4 - x^5) - 
          6*(27 + 934*x + 1862*x^2 + 934*x^3 + 27*x^4)*Zeta[3]))/
        (3*(1 + x)^6) - (4*H[-1, 0, x]*(122*Pi^4*x^2*(1 + x)^2 + 
          Pi^2*(11 + 550*x + 3793*x^2 + 6492*x^3 + 4249*x^4 + 742*x^5 + 
            19*x^6) - 12*x*(111 + 1354*x + 2366*x^2 + 1354*x^3 + 111*x^4)*
           Zeta[3]))/(3*(1 + x)^6) + 
       (4*H[-1, -1, x]*(584*Pi^4*x^2*(1 + x)^2 + 
          Pi^2*(251 + 9976*x + 47731*x^2 + 68832*x^3 + 49213*x^4 + 
            10600*x^5 + 277*x^6) - 48*x*(363 + 3178*x + 5078*x^2 + 3178*x^3 + 
            363*x^4)*Zeta[3]))/(3*(1 + x)^6) - 
       (8*x*H[0, -1, x]*(146*Pi^4*x*(1 + x)^2 + Pi^2*(819 + 7238*x + 
            14894*x^2 + 13280*x^3 + 3363*x^4 + 106*x^5) - 
          6*(603 + 5741*x + 9418*x^2 + 5741*x^3 + 603*x^4)*Zeta[3]))/
        (3*(1 + x)^6) + (2*x*H[0, x]*(Pi^4*(63 + 1255*x + 2378*x^2 + 
            1255*x^3 + 63*x^4) - 36*(117 + 2*(569 + 38*Pi^2)*x + 
            2*(1169 + 76*Pi^2)*x^2 + 4*(484 + 19*Pi^2)*x^3 + 453*x^4 + 
            14*x^5)*Zeta[3] - 5184*x*(1 + x)^2*Zeta[5]))/(9*(1 + x)^6) + 
       (4*H[-1, x]*(-2*Pi^4*x*(159 + 1265*x + 1954*x^2 + 1265*x^3 + 
            159*x^4) + 9*(151 + 6224*x + (27263 + 304*Pi^2)*x^2 + 
            16*(2409 + 38*Pi^2)*x^3 + (31937 + 304*Pi^2)*x^4 + 8192*x^5 + 
            233*x^6)*Zeta[3] + 5184*x^2*(1 + x)^2*Zeta[5]))/(9*(1 + x)^6) + 
       (x*(2*Pi^6*x*(1 + x)^2 + 5*Pi^4*(546 + 3521*x + 7292*x^2 + 8366*x^3 + 
            2586*x^4 + 85*x^5) - 60*Pi^2*(162 + 1327*x + 2072*x^2 + 
            1327*x^3 + 162*x^4)*Zeta[3] - 540*(198*Zeta[5] + 
            198*x^4*Zeta[5] - x*(14*Zeta[3]^2 + 185*Zeta[5]) - 
            x^3*(14*Zeta[3]^2 + 185*Zeta[5]) - 4*x^2*(7*Zeta[3]^2 + 
              328*Zeta[5]))))/(45*(1 + x)^6))

